TIGER: A Generating-Then-Ranking Framework for Practical Python Type Inference

Python's dynamic typing system offers flexibility and expressiveness but can lead to type-related errors, prompting the need for automated type inference to enhance type hinting. While existing learning-based approaches show promising inference accuracy, they struggle with practical challenges in comprehensively handling various types, including complex generic types and (unseen) user-defined types. In this paper, we introduce TIGER, a two-stage generating-then-ranking (GTR) framework, designed to effectively handle Python's diverse type categories. TIGER leverages fine-tuned pre-trained code models to train a generative model with a span masking objective and a similarity model with a contrastive training objective. This approach allows TIGER to generate a wide range of type candidates, including complex generics in the generating stage, and accurately rank them with user-defined types in the ranking stage. Our evaluation on the ManyTypes4Py dataset shows TIGER's advantage over existing methods in various type categories, notably improving accuracy in inferring user-defined and unseen types by 11.2% and 20.1% respectively in Top-5 Exact Match. Moreover, the experimental results not only demonstrate TIGER's superior performance and efficiency, but also underscore the significance of its generating and ranking stages in enhancing automated type inference.

==> imgs/example.py <==

    def check_target(msg: ______, successor):
        target = 'The Mice'
        if msg.target == target:
            return successor(msg)
        return

    def check_target(msg: BasicMessage, successor) -> Union[]:
        target: str = 'The Mice'
        if msg.target == target:
            return successor(msg)
        return



Message, MtgMessage, Optional[Message], EmailMessage, CommandMessage

BasicMessage, DecoratedHandler, DecoratedMessage, ..., _MISSING_TYPE

Message
BasicMessage
EmailMessage
MtgMessage
DecoratedMessage


                      <TYPE>

def switch_item(key: <TYPE>, roster_file_id):
    query = query_for_id(...)
    formatted_key = f'\"{key}\"'
    return f'{formatted_key}, {query},\\n'

def switch_item(key: <TYPE>, roster_file_id) -> <TYPE>:
    query: <TYPE> = query_for_id(...)
    formatted_key = f'\"{key}\"'
    return f'{formatted_key}, {query},\\n'

str
Union[str,int]
Union[str,list[str]]
Union[str,int,str]
Union[str,str]



Cell
Column
IDMap
IDMapKey
Row
...


str
IDMapKey
Union[str,int]
Row
IDMap



